JooFlux : modification de code \`a chaud et injection d'aspects directement dans une JVM 7

Changing functional and non-functional software implementation at runtime is useful and even sometimes critical both in development and production environments. JooFlux is a JVM agent that allows both the dynamic replacement of method implementations and the application of aspect advices. It works by doing bytecode transformation to take advantage of the new invokedynamic instruction added in Java SE 7 to help implementing dynamic languages for the JVM. JooFlux can be managed using a JMX agent so as to operate dynamic modifications at runtime, without resorting to a dedicated domain-specific language. We compared JooFlux with existing AOP platforms and dynamic languages. Results demonstrate that JooFlux performances are close to the Java ones --- with most of the time a marginal overhead, and sometimes a gain --- where AOP platforms and dynamic languages present significant overheads. This paves the way for interesting future evolutions and applications of JooFlux.

==> samples/Indy1.java <==
import java.lang.invoke.*;
import static java.lang.invoke.MethodHandles.*;
import static java.lang.invoke.MethodType.*;

public class Indy1 {

  public static MethodHandle replaceSpaces(Lookup lookup) throws Throwable {
    return insertArguments(
        lookup.findVirtual(String.class, "replaceAll",
            methodType(String.class, String.class, String.class)),
        1, "%20", " ");
  }

  public static CallSite bootstrap(Lookup lookup, String name, MethodType type)
    throws Throwable {
    return new ConstantCallSite(replaceSpaces(lookup));
  }

  public static void main(String... args) throws Throwable {
    MethodHandle mh = replaceSpaces(lookup());
    System.out.println((String) mh.invokeExact("A%20B%20C%20"));
  }
}

